Memory-Aware Denial-of-Service Attacks on Shared Cache in Multicore Real-Time Systems

In this paper, we identify that memory performance plays a crucial role in the feasibility and effectiveness for performing denial-of-service attacks on shared cache. Based on this insight, we introduce new cache DoS attacks, which can be mounted from the user-space and can cause extreme worst-case execution time (WCET) impacts to cross-core victims -- even if the shared cache is partitioned -- by taking advantage of the platform's memory address mapping information and HugePage support. We deploy these enhanced attacks on two popular embedded out-of-order multicore platforms using both synthetic and real-world benchmarks. The proposed DoS attacks achieve up to 111X WCET increases on the tested platforms.

==> figs/att2list.c <==
int paddr_to_color(unsigned long mask, unsigned long paddr)
{
	int color = 0;
	int idx = 0;
	int c;
	for_each_set_bit(c, &mask, sizeof(unsigned long) * 8) {
		if ((paddr >> (c)) & 0x1)
			color |= (1<<idx);
		idx++;
	}
	return color;
}
